On the genus two skein algebra

We study the skein algebra of the genus 2 surface and its action on the skein module of the genus 2 handlebody. We compute this action explicitly, and we describe how the module decomposes over certain subalgebras in terms of polynomial representations of double affine Hecke algebras. Finally, we show that this algebra is isomorphic to the $t=q$ specialisation of the genus two spherical double affine Hecke algebra recently defined by Arthamonov and Shakirov.

==> build.sh <==
#!/usr/bin/env bash

set -x

docker build -t sphericaldahas:latest .
docker run -it -v $(pwd):/document sphericaldahas:latest
cp -f svg-inkscape/*.png images_png/


==> clear-previews.sh <==
#!/usr/bin/env bash

set -x

rm -rf ~/Library/ApplicationSupport/Sublime\ Text\ 3/Cache/LaTeXTools/internal/preview_math/

==> move-images.sh <==
#!/usr/bin/env bash

set -x

cp -f svg-inkscape/*.png images_compiled/
cp -f svg-inkscape/*.pdf images_compiled/

